Non-Parametric Estimation of Manifolds from Noisy Data

A common observation in data-driven applications is that high dimensional data has a low intrinsic dimension, at least locally. In this work, we consider the problem of estimating a $d$ dimensional sub-manifold of $\mathbb{R}^D$ from a finite set of noisy samples. Assuming that the data was sampled uniformly from a tubular neighborhood of $\mathcal{M}\in \mathcal{C}^k$, a compact manifold without boundary, we present an algorithm that takes a point $r$ from the tubular neighborhood and outputs $\hat p_n\in \mathbb{R}^D$, and $\widehat{T_{\hat p_n}\mathcal{M}}$ an element in the Grassmanian $Gr(d, D)$. We prove that as the number of samples $n\to\infty$ the point $\hat p_n$ converges to $p\in \mathcal{M}$ and $\widehat{T_{\hat p_n}\mathcal{M}}$ converges to $T_p\mathcal{M}$ (the tangent space at that point) with high probability. Furthermore, we show that the estimation yields asymptotic rates of convergence of $n^{-\frac{k}{2k + d}}$ for the point estimation and $n^{-\frac{k-1}{2k + d}}$ for the estimation of the tangent space. These rates are known to be optimal for the case of function estimation.

==> Figures/TiltingCoords.m <==
t = linspace(-pi/4,pi/4,1000);
r = 1;
eps = 0.1;
eps2 = 1;
purple = [0.4940, 0.1840, 0.5560];
red = [0.6350, 0.0780, 0.1840]	;
blue = [0, 0.4470, 0.7410];
green = [0, 0.5, 0];
r2 = r+eps;
r3 = r-eps;
y1 = -r*cos(t);
x1 = r*sin(t);
y2 = -r2*cos(t);
x2 = r2*sin(t);
y3 = -r3*cos(t);
x3 = r3*sin(t);
cx = r*sin(0);
cy = -r*cos(0);
avgx = cx;
y20 = -sqrt(r2^2 - avgx^2);
y30 = -sqrt(r3^2 - avgx^2);
avgy = (y20+y30)/2;



subplot(1,2,1);
plot(x1,y1,'color',blue)
hold on
plot(x2,y2, '-','color',red)
plot(x3,y3, '-','color',red)
plot([avgx,avgx],[y20,y30],'k');
plot(cx,cy,'*', 'color',green);
plot(avgx,avgy,'*', 'color',purple);
xlim([-1,1]);
ylim([-2,0]);


y1r = -r*cos(t+eps2);
x1r = r*sin(t+eps2);
y2r = -r2*cos(t+eps2);
x2r = r2*sin(t+eps2);
y3r = -r3*cos(t+eps2);
x3r = r3*sin(t+eps2);
cxr = r*sin(eps2);
cyr = -r*cos(eps2);
avgxr = cxr;
y20r = -sqrt(r2^2 - avgxr^2);
y30r = -sqrt(r3^2 - avgxr^2);
avgyr = (y20r+y30r)/2;



subplot(1,2,2);
plot(x1r,y1r,'color',blue)
hold on
plot(x2r,y2r, '-','color',red)
plot(x3r,y3r, '-','color',red)
plot([avgxr,avgxr],[y20r,y30r],'k');
plot(cxr,cyr,'*', 'color',green);
plot(avgxr,avgyr,'*', 'color',purple);

xlim([-1+cxr,1+cxr]);
ylim([cyr-1,cyr+1]);

==> Figures/tilting2.m <==
%Colors
blue = [92, 176, 197]./255;
red = [216, 31, 31]./255;
green = [130, 186, 58]./255;
purple = [200, 147, 205]./255;

alpha = (40/180)*pi;
r1 = 1;
r2 = 0.9;
r3 = 1.1;
center1 = [-r1*sin(alpha), r1*cos(alpha)];


l = @(x, a)(a.*x);
B1 = @(x)(center1(2) - sqrt(r1.^2 - (x - center1(1)).^2));
B2 = @(x)(center1(2) - sqrt(r2.^2 - (x - center1(1)).^2));
B3 = @(x)(center1(2) - sqrt(r3.^2 - (x - center1(1)).^2));
avg = @(x)((B2(x)+B3(x))/2);

x_min = -0.3;
x_max = 0.25;
x_range = x_min:0.001:x_max;

%plot([x_min, 1.25*x_max], [l(x_min, alpha), l(1.25*x_max, alpha)], 'Color', green,  'LineWidth',1.5);
hold on;
%plot(center1(1), center1(2), '*');
%plot([center1(1) 0], [center1(2) 0]);
plot(x_range, B1(x_range), 'Color', red, 'LineWidth',2);
plot(x_range, avg(x_range), 'Color', blue, 'LineWidth',2, 'LineStyle', '--');

plot(x_range, B2(x_range), 'Color', purple, 'LineWidth',1.5);
plot(x_range, B3(x_range), 'Color', purple, 'LineWidth',1.5);



grid on;
daspect([1 1 1]);

